Counting conjugacy classes of elements of finite order in p-compact groups

We express the set of representations from a cyclic $p$-group to a connected $p$-compact group in terms of the associated reflection group and compute its cardinality for each exotic $p$-compact group.

==> anc/Counting.g <==
#This is a companion file to the article "Counting conjugacy classes of elements of finite order in p-compact groups"
#by Jose Cantarero and Bernardo Villarreal. This file has three parts:
#1) Definitions of the finite reflection groups G_{12}, G_{29}, G_{31}, G_{34} over the complex numbers, and for the prime
#p where they are modular, their reduction mod p and mod p^2. Definition of finite reflection group G_{24} over the 
#complex numbers and its reduction mod 4 and mod 8. Definition of finite reflection groups F_4, E_6, E_7, E_8 over
#the integers. It also includes for each of these groups several pieces of information which are needed to use
#the functions in part 2. 
#2) This part contains GAP functions directed towards the computation of the size of [BZ/p^n,BX] for an exotic p-compact group
#whose associated reflection group over the p-adic integers is exceptional, that is, one of the groups G_j with 4 \leq j \leq 37.
#3) This part contains GAP functions directed towards the computation of the size [BZ/p^n,BG] for a connected compact Lie group 
#from its associated reflection group over the integers.

#For the convenience of the user, for each group G_j with j in {12,24,29,31,34} we include a tuple called Groupj which contains
#the necessary information to compute the size of [BZ/p^n,BX_j]. For instance, to compute the size [BZ/5^n,BX_29] we would use the command 
#CallFuncList(finalresult,Group29) and then divide by the order of G_{29}.

#Similarly, for F_4, E_6, E_7, E_8, we use their names G_j with j in {28,35,36,37} and in this case we have a tuple for each prime p,
#so there is a function Groupj(p) which plays the same role as Groupj in the previous case, but with finalresultint. For instance, to
#compute the size of [BZ/3^n,BE_6] we would use the command
#CallFuncList(finalresultint,Group35(3)) and then divide by the order of E_6.


#####################################################
# Part 1: Some modular and integral reflection groups 
#####################################################

#Shortcuts for rings that will be used

R5:=ZmodnZ(5);;
R25:=ZmodnZ(25);;
R7:=ZmodnZ(7);;
R49:=ZmodnZ(49);;
R2:=ZmodnZ(2);;
R4:=ZmodnZ(4);;
R8:=ZmodnZ(8);;
R3:=ZmodnZ(3);;
R9:=ZmodnZ(9);;


###############################################################################################################################################################
#For the finite reflection groups G_{12}, G_{29}, G_{31}, G_{34}, we included explanations only for G29. Comments for the rest are analogous.
#When we talk about G_j over Z/p^k, we mean the mod p^k reduction of the p-adic reflection group G_j. When we talk about G_j over a subfield
#of the complex numbers, we mean the realization of G_j as a complex reflection group.
###############################################################################################################################################################

#####################################################
#G_{29} over Z/5
#####################################################

#Generators of the reduction mod 5 of G_{29}
a295:=[[3,2,2,2],[2,3,2,2],[2,2,3,2],[2,2,2,3]]*One(R5);;
b295:=[[0,-2,0,0],[2,0,0,0],[0,0,1,0],[0,0,0,1]]*One(R5);;
c295:=[[0,1,0,0],[1,0,0,0],[0,0,1,0],[0,0,0,1]]*One(R5);;
d295:=[[1,0,0,0],[0,0,1,0],[0,1,0,0],[0,0,0,1]]*One(R5);;
#The reduction mod 5 of G_{29}
H295:=Group(a295,b295,c295,d295);;
Size(H295);;
#The set of its conjugacy classes
con29:=ConjugacyClasses(H295);;
#The list of sizes of its conjugacy classes
sizes29:=List(con29,j->Size(j));;
#A list of representatives of its conjugacy classes
reps29:=List(con29,j->Representative(j));;
#A list that points out whether representatives have nontrivial fixed points (true) or not (false)
test29:=List(reps29,j->(Z(5)^0 in Eigenvalues(GF(5),j)));;
#A list with the position of the representatives which have nontrivial fixed points.
positionsfixedpoints29:=Positions(test29,true);;

#####################################################
#G_{29} over Z/25
#####################################################

#Generators of the reduction mod 25 of G_{29}
a2925:=[[13,12,12,12],[12,13,12,12],[12,12,13,12],[12,12,12,13]]*One(R25);;
b2925:=[[0,-7,0,0],[7,0,0,0],[0,0,1,0],[0,0,0,1]]*One(R25);;
c2925:=[[0,1,0,0],[1,0,0,0],[0,0,1,0],[0,0,0,1]]*One(R25);;
d2925:=[[1,0,0,0],[0,0,1,0],[0,1,0,0],[0,0,0,1]]*One(R25);;
#The reduction mod 25 of G_{29}
H2925:=Group(a2925,b2925,c2925,d2925);;
Size(H2925);;
#The isomorphism that reduces mod 5
red29:=GroupHomomorphismByImages(H2925,H295,[a2925,b2925,c2925,d2925],[a295,b295,c295,d295]);;
#The inverse of the previous isomorphism
invred29:=GroupHomomorphismByImages(H295,H2925,[a295,b295,c295,d295],[a2925,b2925,c2925,d2925]);;
#A list with the representatives of conjugacy classes in the reduction mod 25 of G_{29} with nontrivial fixed points.
fixedpointsreps2925:=List(positionsfixedpoints29,j->invred29(reps29[j]));;


#####################################################
#G_{29} over Q[i]
#####################################################

#Generators of G_{29} over Q[i]
A29:=[[1/2,-1/2,-1/2,-1/2],[-1/2,1/2,-1/2,-1/2],[-1/2,-1/2,1/2,-1/2],[-1/2,-1/2,-1/2,1/2]];;
B29:=[[0,-E(4),0,0],[E(4),0,0,0],[0,0,1,0],[0,0,0,1]];;
C29:=[[0,1,0,0],[1,0,0,0],[0,0,1,0],[0,0,0,1]];;
D29:=[[1,0,0,0],[0,0,1,0],[0,1,0,0],[0,0,0,1]];;
#The group G_{29} over Q[i]
K29:=Group(A29,B29,C29,D29);;
Size(K29);;
#The natural isomorphism between G_{29} mod 5 and G_{29} over Q[i]
f29:=GroupHomomorphismByImages(H295,K29,[a295,b295,c295,d295],[A29,B29,C29,D29]);;
#The natural isomorphism between G_{29} mod 25 and G_{29} over Q[i]
g29:=CompositionMapping(f29,red29);;


#List with the necessary information to apply the function 'finalresult' with CallFuncList
Group29:=[4,reps29,sizes29,test29,25,f29,invred29];

#####################################################
#G_{31} over Z/5
#####################################################

e315:=[[1,0,0,0],[0,1,0,0],[0,0,-1,0],[0,0,0,1]]*One(R5);;
H315:=Group(a295,b295,c295,d295,e315);;
Size(H315);;
con31:=ConjugacyClasses(H315);;
sizes31:=List(con31,j->Size(j));;
reps31:=List(con31,j->Representative(j));;
test31:=List(reps31,j->(Z(5)^0 in Eigenvalues(GF(5),j)));;
positionsfixedpoints31:=Positions(test31,true);;


#####################################################
#G_{31} over Z/25
#####################################################

e3125:=[[1,0,0,0],[0,1,0,0],[0,0,-1,0],[0,0,0,1]]*One(R25);;
H3125:=Group(a2925,b2925,c2925,d2925, e3125);;
Size(H3125);;
red31:=GroupHomomorphismByImages(H3125,H315,[a2925,b2925,c2925,d2925,e3125],[a295,b295,c295,d295,e315]);;
invred31:=GroupHomomorphismByImages(H315,H3125,[a295,b295,c295,d295,e315],[a2925,b2925,c2925,d2925,e3125]);;
fixedpointsreps3125:=List(positionsfixedpoints31,j->invred31(reps31[j]));;


#####################################################
#G_{31} over Q[i]
#####################################################

E31:=[[1,0,0,0],[0,1,0,0],[0,0,-1,0],[0,0,0,1]];;
K31:=Group(A29,B29,C29,D29,E31);;
Size(K31);;
f31:=GroupHomomorphismByImages(H315,K31,[a295,b295,c295,d295,e315],[A29,B29,C29,D29,E31]);;
g31:=CompositionMapping(f31,red31);;

Group31:=[4,reps31,sizes31,test31,25,f31,invred31];

#####################################################
#G_{34} over Z/7
#####################################################

a347:=[[0,1,0,0,0,0],[1,0,0,0,0,0],[0,0,1,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R7);;
b347:=[[1,0,0,0,0,0],[0,0,1,0,0,0],[0,1,0,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R7);;
c347:=[[1,0,0,0,0,0],[0,1,0,0,0,0],[0,0,0,1,0,0],[0,0,1,0,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R7);;
d347:=[[1,0,0,0,0,0],[0,1,0,0,0,0],[0,0,1,0,0,0],[0,0,0,0,1,0],[0,0,0,1,0,0],[0,0,0,0,0,1]]*One(R7);;
e347:=[[0,4,0,0,0,0],[2,0,0,0,0,0],[0,0,1,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R7);;
f347:=[[3,2,2,2,2,2],[2,3,2,2,2,2],[2,2,3,2,2,2],[2,2,2,3,2,2],[2,2,2,2,3,2],[2,2,2,2,2,3]]*One(R7);;


H347:=Group(a347,b347,c347,d347,e347,f347);;
Size(H347);;
con34:=ConjugacyClasses(H347);;
sizes34:=List(con34,j->Size(j));;
reps34:=List(con34,j->Representative(j));;
test34:=List(reps34,j->(Z(7)^0 in Eigenvalues(GF(7),j)));;
positionsfixedpoints34:=Positions(test34,true);;

#####################################################
#G_{34} over Z/49
#####################################################

a3449:=[[0,1,0,0,0,0],[1,0,0,0,0,0],[0,0,1,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R49);;
b3449:=[[1,0,0,0,0,0],[0,0,1,0,0,0],[0,1,0,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R49);;
c3449:=[[1,0,0,0,0,0],[0,1,0,0,0,0],[0,0,0,1,0,0],[0,0,1,0,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R49);;
d3449:=[[1,0,0,0,0,0],[0,1,0,0,0,0],[0,0,1,0,0,0],[0,0,0,0,1,0],[0,0,0,1,0,0],[0,0,0,0,0,1]]*One(R49);;
e3449:=[[0,18,0,0,0,0],[30,0,0,0,0,0],[0,0,1,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]]*One(R49);;
f3449:=[[-32,16,16,16,16,16],[16,-32,16,16,16,16],[16,16,-32,16,16,16],[16,16,16,-32,16,16],[16,16,16,16,-32,16],[16,16,16,16,16,-32]]*One(R49);;
H3449:=Group(a3449,b3449,c3449,d3449,e3449,f3449);;
Size(H3449);;
red34:=GroupHomomorphismByImages(H3449,H347,[a3449,b3449,c3449,d3449,e3449,f3449],[a347,b347,c347,d347,e347,f347]);;
invred34:=GroupHomomorphismByImages(H347,H3449,[a347,b347,c347,d347,e347,f347],[a3449,b3449,c3449,d3449,e3449,f3449]);;
fixedpointsreps3449:=List(positionsfixedpoints34,j->invred34(reps34[j]));;


#####################################################
#G_{34} over Q[E(3)]    E(3) is a cubic root of unity
#####################################################

A34:=[[0,1,0,0,0,0],[1,0,0,0,0,0],[0,0,1,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]];;
B34:=[[1,0,0,0,0,0],[0,0,1,0,0,0],[0,1,0,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]];;
C34:=[[1,0,0,0,0,0],[0,1,0,0,0,0],[0,0,0,1,0,0],[0,0,1,0,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]];;
D34:=[[1,0,0,0,0,0],[0,1,0,0,0,0],[0,0,1,0,0,0],[0,0,0,0,1,0],[0,0,0,1,0,0],[0,0,0,0,0,1]];;
E34:=[[0,E(3)^2,0,0,0,0],[E(3),0,0,0,0,0],[0,0,1,0,0,0],[0,0,0,1,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1]];;
F34:=[[4/6,-2/6,-2/6,-2/6,-2/6,-2/6],[-2/6,4/6,-2/6,-2/6,-2/6,-2/6],[-2/6,-2/6,4/6,-2/6,-2/6,-2/6],[-2/6,-2/6,-2/6,4/6,-2/6,-2/6],[-2/6,-2/6,-2/6,-2/6,4/6,-2/6],[-2/6,-2/6,-2/6,-2/6,-2/6,4/6]];;
K34:=Group(A34,B34,C34,D34,E34,F34);;
Size(K34);;
f34:=GroupHomomorphismByImages(H347,K34,[a347,b347,c347,d347,e347,f347],[A34,B34,C34,D34,E34,F34]);;
g34:=CompositionMapping(f34,red34);;


Group34:=[6,reps34,sizes34,test34,49,f34,invred34];

#####################################################
#G_{12} over Z/3
#####################################################

a123:=[[0,1],[-1,0]]*One(R3);;
b123:=[[1,-1],[-1,-1]]*One(R3);;
c123:=[[0,2],[1,2]]*One(R3);;
d123:=[[0,1],[1,0]]*One(R3);;
H123:=Group(a123,b123,c123,d123);;
Size(H123);;
con12:=ConjugacyClasses(H123);;
Size(con12);;
reps12:=List(con12,j->Representative(j));;
test12:=List(reps12,j->(Z(3)^0 in Eigenvalues(GF(3),j)));;
positionsfixedpoints12:=Positions(test12,true);;
sizes12:=List(con12,j->Size(j));;

#####################################################
#G_{12} over Z/9
#####################################################

a129:=[[0,1],[-1,0]]*One(R9);;
b129:=[[7,-7],[-7,-7]]*One(R9);;
c129:=[[6,5],[4,2]]*One(R9);;
d129:=[[0,1],[1,0]]*One(R9);;
H129:=Group(a129,b129,c129,d129);;
Size(H129);;
red12:=GroupHomomorphismByImages(H129,H123,[a129,b129,c129,d129],[a123,b123,c123,d123]);;
invred12:=GroupHomomorphismByImages(H123,H129,[a123,b123,c123,d123],[a129,b129,c129,d129]);;
fixedpointsreps129:=List(positionsfixedpoints12,j->invred12(reps12[j]));;


#####################################################
#G_{12} over Q[sqrt{-2}]
#####################################################


A12:=[[0,1],[-1,0]];;
B12:=[[-E(4)/ER(2),E(4)/ER(2)],[E(4)/ER(2),E(4)/ER(2)]];;
C12:=[[(-1+ER(2)*E(4))/2,1/2],[-1/2,(-1-ER(2)*E(4))/2]];;
D12:=[[0,1],[1,0]];;
K12:=Group(A12,B12,C12,D12);;
Size(K12);;
f12:=GroupHomomorphismByImages(H123,K12,[a123,b123,c123,d123],[A12,B12,C12,D12]);;
g12:=CompositionMapping(f12,red12);;


Group12:=[2,reps12,sizes12,test12,9,f12,invred12];

##########################################################################################################
#In the case of G_{24}, the composition of G_{24} \to GL_3(Z_2^{\wedge}) with mod 2 reduction
#is not injective, but the composition with mod 4 reduction is injective. Hence we need to work
#with its mod 4 and mod 8 reduction instead. However, one can still check for fixed points on 
#reduction mod 2. Note that for simplicity, the resulting formula is only valid for 2^n with n \geq 2,
#but the result for n=1 (and for general n) can be found in the main paper.
##########################################################################################################

#####################################################
#G_{24} over Z/4  (using Z/2)
#####################################################

a244:=[[-1,2,1],[0,1,0],[0,0,1]]*One(R4);;
b244:=[[1,0,0],[5,-1,1],[0,0,1]]*One(R4);;
c244:=[[1,0,0],[0,1,0],[1,1,-1]]*One(R4);;
H244:=Group(a244,b244,c244);;
Size(H244);;
con24:=ConjugacyClasses(H244);;
sizes24:=List(con24,j->Size(j));;
reps24:=List(con24,j->Representative(j));;


a242:=[[-1,2,1],[0,1,0],[0,0,1]]*One(R2);
b242:=[[1,0,0],[5,-1,1],[0,0,1]]*One(R2);
c242:=[[1,0,0],[0,1,0],[1,1,-1]]*One(R2);
#H242 is just GL(3,2)
H242:=Group(a242,b242,c242);
reduction2:=GroupHomomorphismByImages(H244,H242,[a244,b244,c244],[a242,b242,c242]);;


test24:=List(reps24,j->(Z(2)^0 in Eigenvalues(GF(2),reduction2(j))));;
positionsfixedpoints24:=Positions(test24,true);;


#####################################################
#G_{24} over Z/8
#####################################################

a248:=[[-1,2,1],[0,1,0],[0,0,1]]*One(R8);;
b248:=[[1,0,0],[5,-1,1],[0,0,1]]*One(R8);;
c248:=[[1,0,0],[0,1,0],[1,1,-1]]*One(R8);;
H248:=Group(a248,b248,c248);;
Size(H248);;
red24:=GroupHomomorphismByImages(H248,H244,[a248,b248,c248],[a244,b244,c244]);;
invred24:=GroupHomomorphismByImages(H244,H248,[a244,b244,c244],[a248,b248,c248]);;
fixedpointsreps248:=List(positionsfixedpoints24,j->invred24(reps24[j]));;

#####################################################
#G_{24} over Q[\sqrt{-7}]
#####################################################

A24:=[[-1,(1-E(4)*ER(7))/(-2),1],[0,1,0],[0,0,1]];;
B24:=[[1,0,0],[(1+E(4)*ER(7))/(-2),-1,1],[0,0,1]];;
C24:=[[1,0,0],[0,1,0],[1,1,-1]];
K24:=Group(A24,B24,C24);;
Size(K24);;
f24:=GroupHomomorphismByImages(H244,K24,[a244,b244,c244],[A24,B24,C24]);;
g24:=CompositionMapping(f24,red24);;


Group24:=[3,reps24,sizes24,test24,8,f24,invred24];


##########################################################################################################
#We construct the integral reflection groups F_4, E_6, E_7, E_8 from corresponding
#sets of simple roots. Hence we begin with a function that returns the generating reflections
#from a list of simple roots. We use the notation G_{28}, G_{35}, G_{36} and G_{37} for these
#groups.
#####################################################

##########################################################################################################
#reflection across the kth root in the list of simple roots 'roots'
##########################################################################################################

fromrootstoreflections:=function(roots,k)
local n, lista, i;

n:=Size(roots);
lista:=List([1..n],j->[1..n]);

for i in [1..n] do
       lista[i] := roots[i] - (2*roots[i]*roots[k])/(roots[k]*roots[k])*roots[k];
         od;


return Inverse(TransposedMatMutable(roots))*TransposedMatMutable(lista);
end;;




##########################################################################################################
#Part of the information we include for integral reflection group is the same as for p-adic reflection
#group, so we do not include explanation for that, only for information that is proper to this case and
#only for G_{28}, the rest are analogous.
##########################################################################################################

#####################################################
#G_{28} over Z
#####################################################

#simple roots of F_4
rootsf4:=[[0,1,-1,0],[0,0,1,-1],[0,0,0,1],[1/2,-1/2,-1/2,-1/2]];;
#reflections corresponding to simple roots of F_4
reflectionsf4:=List([1..4],j->fromrootstoreflections(rootsf4,j));;
K28:=CallFuncList(Group,reflectionsf4);;
Size(K28);;
con28:=ConjugacyClasses(K28);;
reps28:=List(con28,j->Representative(j));;
sizes28:=List(con28,j->Size(j));;

#Information needed to apply finalresultint with CallFuncList, prime needs to be specified.
Group28:=function(p)
local result;

result:=[4,reps28,sizes28,p];

return result;
end;;

#####################################################
#G_{35} over Z
#####################################################

rootse6:=[[1,-1,0,0,0,0],[0,1,-1,0,0,0],[0,0,1,-1,0,0],[0,0,0,1,1,0],[-1/2,-1/2,-1/2,-1/2,-1/2,ER(3)/2],[0,0,0,1,-1,0]];;
reflectionse6:=List([1..6],j->fromrootstoreflections(rootse6,j));;
K35:=CallFuncList(Group,reflectionse6);;
Size(K35);;
con35:=ConjugacyClasses(K35);;
reps35:=List(con35,j->Representative(j));;
sizes35:=List(con35,j->Size(j));;


Group35:=function(p)
local result;

result:=[6,reps35,sizes35,p];

return result;
end;;

#####################################################
#G_{36} over Z
#####################################################


rootse7:=[[1,-1,0,0,0,0,0],[0,1,-1,0,0,0,0],[0,0,1,-1,0,0,0],[0,0,0,1,-1,0,0],[0,0,0,0,1,1,0],[-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,ER(2)/2],[0,0,0,0,1,-1,0]];;
reflectionse7:=List([1..7],j->fromrootstoreflections(rootse7,j));;
K36:=CallFuncList(Group,reflectionse7);;
Size(K36);;
con36:=ConjugacyClasses(K36);;
reps36:=List(con36,j->Representative(j));;
sizes36:=List(con36,j->Size(j));;


Group36:=function(p)
local result;

result:=[7,reps36,sizes36,p];

return result;
end;;

#####################################################
#G_{37} over Z
#####################################################

rootse8:=[[1,-1,0,0,0,0,0,0],[0,1,-1,0,0,0,0,0],[0,0,1,-1,0,0,0,0],[0,0,0,1,-1,0,0,0],[0,0,0,0,1,-1,0,0],[0,0,0,0,0,1,1,0],[-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2,-1/2],[0,0,0,0,0,1,-1,0]];;
reflectionse8:=List([1..8],j->fromrootstoreflections(rootse8,j));;
K37:=CallFuncList(Group,reflectionse8);;
Size(K37);;
con37:=ConjugacyClasses(K37);;
reps37:=List(con37,j->Representative(j));;
sizes37:=List(con37,j->Size(j));;


Group37:=function(p)
local result;

result:=[8,reps37,sizes37,p];

return result;
end;;


########################################################################################################
#Part 2: GAP functions for the computation of representations from cyclic p-groups to p-compact groups
########################################################################################################

##########################################################################################################
#This function removes the class of 1 and 0 from a list of integers mod m
##########################################################################################################

remove := function(lista,m)
local final;

final:=Filtered(lista,j->(not ((j=ZmodnZObj(0,m)) or (j= ZmodnZObj(1,m)))));

return final;
end;;

##########################################################################################################
#Next function takes the list 'fixedpointsreps' of representatives of conjugacy classes with nontrivial 
#fixed points of the group over Z/m and finds whether the torsion of cokernels of g-1 stabilize (that is,
#Lemma 4.16 (1) holds) over Z/m, denoted by 'S'. It uses the homomorphism 'g' which assigns a complex matrix 
#to each element of the list. It also uses the rank 'rango' of the reflection group for simplicity. If an 
#element does not stabilize, it would show 0.
##########################################################################################################

colapso := function(rango, fixedpointsreps, m, g)
local S, id, rr, i, finallist;
S:=ZmodnZ(m);;
id:=IdentityMat(rango,S);

rr:=List(fixedpointsreps,j->(Size(Positions(ElementaryDivisorsMat(S,j-id),ZmodnZObj(0, m))) = rango-RankMatrix(g(j)-IdentityMat(rango))));;

finallist:=[];

for i in [1..Size(fixedpointsreps)] do
         if rr[i] = false then
         Add(finallist,0);
         else
         Add(finallist,remove(ElementaryDivisorsMat(S,fixedpointsreps[i]-id),m));
         fi;
         od;

return finallist;
end;;

####################################################################################################################################################################################################################
#Next function uses the rank 'rango' of the reflection group, the list 'reps' of representatives of the conjugacy classes of the group over Z/p (p odd) or over Z/4 (p=2), the list 'sizes' of their sizes,
#the list 'test' that points out whether representatives have nontrivial fixed points or not, 'm' comes from the Z/m where torsion already stabilizes (see previous function 'colapso'), 
#'f' is an isomorphism from the group mod p to the complex group and invred is the isomorphism from the group mod m to the group mod p. It returns a list, which in each coordinate is given by
# (size of conjugacy class, rank of the kernel over p-adic integers (equiv. to over complex numbers) of g-1, torsions of cokernel of g-1)
####################################################################################################################################################################################################################

resumen := function(rango,reps,sizes,test,m,f,invred)
local n, definitivelist, id, i, S;

S:=ZmodnZ(m);
id:=IdentityMat(rango,S);

definitivelist:=[];

for i in [1..Size(reps)] do
  if test[i] = false then
    Add(definitivelist,[sizes[i],0,[]]);
  else
    Add(definitivelist,[sizes[i],rango-RankMatrix(f(reps[i])-IdentityMat(rango)),remove(ElementaryDivisorsMat(S,invred(reps[i])-id),m)]);
  fi;
  od;
  
return definitivelist;
end;;

####################################################################################
#Next function replaces integers mod m in the third coordinate of a list by the 
#product of representatives. If the third coordinate is empty, it replaces it by 1.
####################################################################################

transforma := function(lista)
local result;

result:=[lista[1],lista[2],1];

if lista[3]<>[] then
result[3]:= Product(List(lista[3],j->Int(j)));
fi;
 
return result;
end;;

##########################################################################################################
#Next function presents the same information as resumen, but with integers mod m in the third coordinate 
#replaced by the product of their representatives, and empty list replaced by 1.
##########################################################################################################

resumenmejor := function(rango,reps,sizes,test,m,f,invred)
local result;

result:=List(resumen(rango,reps,sizes,test,m,f,invred),j->transforma(j));

return result;
end;;

##########################################################################################################
#Next function takes the same input as resumen or resumenmejor, but it thinks of the list [a,b,c] as 
#ac(p^k)^b, hence it adds all the possible ac for each b. 
##########################################################################################################

finalresult:= function(rango,reps,sizes,test,m,f,invred)
local formula,j,i,k,lista;

j:=rango+1;

formula:=[1..j]-[1..j];

lista:=resumenmejor(rango,reps,sizes,test,m,f,invred);

k:=0;

for i in [1..Size(lista)] do
 k:=lista[i][2]; 
 formula[j-k]:=formula[j-k]+lista[i][1]*lista[i][3];
od;

return formula;
end;;

##########################################################################################################
# Example of use and interpretation
# Typing in GAP
# CallFuncList(finalresult,Group29);
# returns
# [ 1, 40, 530, 2720, 5925 ]
# which means the size of [BZ/5^n,BX_{29}] times the order of G_{29} equals
# 1 \cdot 5^{4n} + 40 \cdot 5^{3n} + 530 \cdot 5^{2n} + 2720 \cdot 5^n + 5925
###########################################################################################################



########################################################################################################
#Part 3: GAP functions for the computation of representations from cyclic p-groups to compact Lie groups
########################################################################################################

##########################################################################################################
#Next function returns the maximum power of p that divides n
##########################################################################################################

maxpowerpositive:=function(n,p)
local i, result, lista,m,primos;

lista:=PrimePowersInt(n);
m:=Size(lista)/2;
primos:=List([1..m],j->lista[2*j-1]);

result:=1;

if p in primos then
 result:=p^(lista[2*Position(primos,p)]);
fi;

return result;
end;;

#########################################################
#Next function return the maximum power of p that divides
#n if n is positive and 0 if n=0.
########################################################

maxpower:=function(n,p)
local result;

if n=0 then
 result:=0;
 else 
 result:=maxpowerpositive(n,p);
fi;

return result;
end;;

#########################################################################
#This function first replaces each integer by the maximum power of p that 
#divides it and then removes instances of 1 and 0 from the resulting list.
######################################################################### 

removeint := function(lista,p)
local final, listb;

listb:=List(lista,j->maxpower(j,p));

final:=Filtered(listb,j->(not ((j=0) or (j=1))));

return final;
end;;

####################################################################################################################################################################################################################
#Next function uses the rank 'rango' of the integral reflection group, the list 'reps' of representatives of the conjugacy classes of the group, the list 'sizes' of their sizes, and
#a prime 'p', if we wish to determine the size of [BZ/p^n,BG], where G is a connected compact Lie group corresponding to the integral reflection group. It returns a list, which in 
#each coordinate is given by
# (size of conjugacy class, rank of the kernel of g-1, p-torsions of cokernel of g-1)
####################################################################################################################################################################################################################

resumenint := function(rango,reps,sizes,p)
local n, definitivelist, id, i, S, test, Rp;

Rp:=ZmodnZ(p);
S:=Integers;
id:=IdentityMat(rango,S);

test:=List(reps,j->(Z(p)^0 in Eigenvalues(GF(p),j*One(Rp))));

definitivelist:=[];

for i in [1..Size(reps)] do
  if test[i] = false then
    Add(definitivelist,[sizes[i],0,[]]);
  else
    Add(definitivelist,[sizes[i],rango-RankMatrix(reps[i]-IdentityMat(rango)),removeint(ElementaryDivisorsMat(S,reps[i]-id),p)]);
  fi;
  od;
  
return definitivelist;
end;;

###############################################################################################################################
#Next function replaces integers in the third coordinate by the product. If the third coordinate is empty, it replaces it by 1.
###############################################################################################################################

transformaint := function(lista)
local result;

result:=[lista[1],lista[2],1];

if lista[3]<>[] then
result[3]:= Product(lista[3]);
fi;
 
return result;
end;;

####################################################################################################################################
#Next function presents the same information as resumenint, but with integers in the third coordinate replaced by the product of 
#their representatives, and empty list replaced by 1.
####################################################################################################################################

resumenmejorint := function(rango,reps,sizes,p)
local result;

result:=List(resumenint(rango,reps,sizes,p),j->transformaint(j));

return result;
end;;

####################################################################################################################################
#Next function takes the same input as resumenint or resumenmejorint, but it thinks of the list [a,b,c] as ac(p^k)^b, hence it adds 
#all the possible ac for each b. 
####################################################################################################################################

finalresultint:= function(rango,reps,sizes,p)
local formula,j,i,k,lista;

j:=rango+1;

formula:=[1..j]-[1..j];

lista:=resumenmejorint(rango,reps,sizes,p);

k:=0;

for i in [1..Size(lista)] do
 k:=lista[i][2]; 
 formula[j-k]:=formula[j-k]+lista[i][1]*lista[i][3];
od;

return formula;
end;;

########################################################################################################################
# Example of use and interpretation
# Typing in GAP
# CallFuncList(finalresultint,Group35(3));
# returns
# [ 1, 36, 510, 3600, 14049, 33804, 38880 ]
# which means the size of [BZ/3^n,BE_6] times the order of the Weyl group of E_6 equals
# 1 \cdot 3^{6n} + 36 \cdot 3^{5n} + 510 \cdot 3^{4n} + 3600 \cdot 3^{3n} + 14049 \cdot 3^{2n} + 33804 \cdot 3^n + 38880
########################################################################################################################
